Formalising lexical and syntactic diversity for data sampling in French

Diversity is an important property of datasets and sampling data for diversity is useful in dataset creation. Finding the optimally diverse sample is expensive, we therefore present a heuristic significantly increasing diversity relative to random sampling. We also explore whether different kinds of diversity -- lexical and syntactic -- correlate, with the purpose of sampling for expensive syntactic diversity through inexpensive lexical diversity. We find that correlations fluctuate with different datasets and versions of diversity measures. This shows that an arbitrarily chosen measure may fall short of capturing diversity-related properties of datasets.

==> get_h_alpha.py <==
import numpy as np
import diversutils

data = {
    "low_var": {
        "lexical": np.array([2, 2, 1, 1, 1, 1, 1, 1]),
        "syntactic": np.array([2, 2, 2, 2, 2])
    },
    "high_var": {
        "lexical": np.array([2, 1, 1, 1, 1, 1, 1, 1, 1]),
        "syntactic": np.array([3, 1, 1, 1, 1, 1, 1, 1])
    }
}

all_alphas = [0.0, 1.0, 2.0]

for k in data:
    for type_of_diversity in data[k]:
        series = data[k][type_of_diversity]
        g_index = diversutils.create_empty_graph(0, 0)

        for a in series:
            diversutils.add_node(g_index, a)

        diversutils.compute_relative_proportion(g_index)


        for alpha in all_alphas:
            h_alpha = diversutils.individual_measure(g_index, diversutils.DF_ENTROPY_RENYI, alpha)[0]
            print(k, type_of_diversity, alpha, h_alpha)

        diversutils.free_graph(g_index)

